Span-based discontinuous constituency parsing: a family of exact chart-based algorithms with time complexities from O(n^6) down to O(n^3)

We introduce a novel chart-based algorithm for span-based parsing of discontinuous constituency trees of block degree two, including ill-nested structures. In particular, we show that we can build variants of our parser with smaller search spaces and time complexities ranging from $\mathcal O(n^6)$ down to $\mathcal O(n^3)$. The cubic time variant covers 98\% of constituents observed in linguistic treebanks while having the same complexity as continuous constituency parsers. We evaluate our approach on German and English treebanks (Negra, Tiger and Discontinuous PTB) and report state-of-the-art results in the fully supervised setting. We also experiment with pre-trained word embeddings and \bert{}-based neural networks.

==> timing/src/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}


==> timing/src/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "import collections\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "treebanks = [\"tiger\", \"negra\", \"dptb\"]\n",
    "parsers = [\"3\", \"4\", \"5\", \"5_wn\", \"6\", \"6_wn\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "timings = {k: collections.defaultdict(lambda: list()) for k in parsers}\n",
    "           \n",
    "for key in parsers:\n",
    "    for t in treebanks:\n",
    "        with open(\"%s/pred_%s.timing\" % (t, key), \"r\") as f:\n",
    "            for l in f:\n",
    "                l = l.strip().split()\n",
    "                timings[key][int(l[0])].append(float(l[1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_values(parser_v):\n",
    "    v = {k: sum(v) / len(v) for k, v in parser_v.items()}\n",
    "    x, y = zip(*sorted(v.items(), key=lambda x: x[0]))\n",
    "    return x, y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.yscale(\"log\")\n",
    "for parser_v in timings.values():\n",
    "    x, y = plot_values(parser_v)\n",
    "    plt.plot(x, y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.yscale(\"linear\")\n",
    "for parser_v in timings.values():\n",
    "    x, y = plot_values(parser_v)\n",
    "    plt.plot(x, y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.yscale(\"linear\")\n",
    "for k in [\"3\", \"4\"]:\n",
    "    x, y = plot_values(timings[k])\n",
    "    plt.plot(x, y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "for k in [\"3\", \"4\"]:\n",
    "    x, y = plot_values(timings[k])\n",
    "    with open(\"pts_%s\" % k, \"w\") as f:\n",
    "        f.write(\"x,y\\n\")\n",
    "        for x, y in zip(x, y):\n",
    "            f.write(\"%f,%f\\n\" % (x, y))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

